Predicting oscillations in relay feedback systems, using fixed points of Poincar\'e maps, and Hopf bifurcations

The relay autotuning method identifies plant parameters, from oscillations of the plant under relay feedback. To predict the presence and nature of such oscillations, we apply the following two approaches: (a) analysis of the switching dynamics, while using an ideal relay, and (b) bifurcation analysis, while using a smooth approximation of the relay. For stable plants with positive DC gains, our analyses predict that: (i) a periodic orbit is guaranteed, for a class of non-minimum phase plants of relative degree one, whose step response starts with an inverse response, and (ii) for a wider class of plants, whose root locus diagrams cross the imaginary axis at complex conjugate values, limit cycles are merely suggested.

==> figuresAndData/calculateHopfForKLtplant_may2023.m <==

close all;
%clear all;
%
%h = 19.09403119492 - 18.40505877645;
%x0 = [ 16.18898525; 16.49601335; 22.12032865; 0 ] ;
T = 1;
Kplant = 1;
timeDelay = 1.0;

numPlant = [Kplant];
denPlant =[ T 1];   % leading coefficient to constant term
state_dim = length(denPlant) - 1;

minOmega = -0.001;
maxOmega = 20 * pi;

iCheb = chebfun(@(s) s,[minOmega maxOmega]); 
fCheb = sin(timeDelay * iCheb) + T  * iCheb * cos(timeDelay * iCheb) ;
gCheb = cos(timeDelay * iCheb) - T  * iCheb * sin(timeDelay * iCheb) ;

candidateRoots = roots(fCheb);
%candidateRoots(1)

plot(fCheb);
ylim([-10 10])
hold on;
plot(gCheb);
grid on;
hold off;

p0 = tf([1.0],[ T 1]);


[num,den] = pade(1,10);
p1 = tf(num,den);
p2 = p1 * p0;
R = rlocus(p2);

rSize = size(R);
compR = [];

for i = 1:1:rSize(1,1)
    compR = [ compR ; real(R(i,:))];
    compR = [ compR ; imag(R(i,:))];
end

vec0 = [];
for i = 1:1:rSize(1,1)
    vec0 = [ vec0 ; strcat("realPart",string(i)) ; strcat("imaginaryPart",string(i)) ];
end

compR = [ vec0 compR];
writematrix(compR',['/Users/mr/workingArea-halden22ndNovember2021/Papers/2018submitted/oscillationsUnderRelayFeedback/transactionsPaper_second_order/figuresAndData/rLocusPade.csv'])


figure;
rlocus(p2);
title('---Root locus with the Pade approximation')





==> figuresAndData/createMp4makie.jl <==
using CairoMakie, Meshes

Base.@kwdef mutable struct Lorenz
    dt::Float64 = 0.01
    σ::Float64 = 10
    ρ::Float64 = 28
    β::Float64 = 8/3
    x::Float64 = 1
    y::Float64 = 1
    z::Float64 = 1
end

function step!(l::Lorenz)
    dx = l.σ * (l.y - l.x)
    dy = l.x * (l.ρ - l.z) - l.y
    dz = l.x * l.y - l.β * l.z
    l.x += l.dt * dx
    l.y += l.dt * dy
    l.z += l.dt * dz
    Point3f(l.x, l.y, l.z)
end

attractor = Lorenz()

points = Observable(Point3f[])
colors = Observable(Int[])

set_theme!(theme_black())

fig, ax, l = lines(points, color = colors,
    colormap = :inferno, transparency = true,
    axis = (; type = Axis3, protrusions = (0, 0, 0, 0),
        viewmode = :fit, limits = (-30, 30, -30, 30, 0, 50)))

record(fig, "lorenz.mp4", 1:120) do frame
    for i in 1:50
        push!(points[], step!(attractor))
        push!(colors[], frame)
    end
    ax.azimuth[] = 1.7pi + 0.3 * sin(2pi * frame / 120)
    notify.((points, colors))
    l.colorrange = (0, frame)
end


==> figuresAndData/createMp4relayNumMinus1Plus1Plus1Den1Plus3Plus3Plus1.jl <==
using CairoMakie

Base.@kwdef mutable struct Lorenz
    dt::Float64 = 0.01
    σ::Float64 = 10
    ρ::Float64 = 28
    β::Float64 = 8/3
    p0::Float64 = 1
    p1::Float64 = 3
    p2::Float64 = 3
    q0::Float64 = 1
    q1::Float64 = 1
    q2::Float64 = -1
    x::Float64 = 0
    y::Float64 = 0
    z::Float64 = 0
end

function step!(l::Lorenz)
    if z >= 0
        dx = -1 * p0 * l.z  - q0 *  (l.y - l.x)
        dy = l.x * (l.ρ - l.z) - l.y
        dz = l.x * l.y - l.β * l.z
    else

    end
    l.x += l.dt * dx
    l.y += l.dt * dy
    l.z += l.dt * dz
    Point3f(l.x, l.y, l.z)
end

attractor = Lorenz()

points = Observable(Point3f[])
colors = Observable(Int[])

set_theme!(theme_black())

fig, ax, l = lines(points, color = colors,
    colormap = :inferno, transparency = true,
    axis = (; type = Axis3, protrusions = (0, 0, 0, 0),
        viewmode = :fit, limits = (-30, 30, -30, 30, 0, 50)))

record(fig, "lorenz.mp4", 1:120) do frame
    for i in 1:50
        push!(points[], step!(attractor))
        push!(colors[], frame)
    end
    ax.azimuth[] = 1.7pi + 0.3 * sin(2pi * frame / 120)
    notify.((points, colors))
    l.colorrange = (0, frame)
end


==> figuresAndData/generateRootLocusCSVfile.m <==
s = tf('s');
L = 1; C = 0.01; R = 100;
p1 = s * C / ( 1 + 2 * C * R * s + L * C* s^2 + L * C*C*R * s^3)
%p2 = (-s^3 + 7*s^2 - 20*s + 24)/(s^4 + 4*s^3 + 6* s^2 + 4*s + 1)
p2 = 1/(1+s*10^(-6));

p4 = (s + 2) / (s+1)^3;
p5 =  (s+10)^2 / (s+0.1)^2 / (s+7)^2;
p6 =  (s+10)^2 / (s+0.1)^3 / (s+7)^2;
%gainVec = logspace(-4,6*log10(exp(1))+log10(1.4),10^4);
%R = rlocus(p1*p2,gainVec);
%R = rlocus(p1*p2,[0:10^3:1.4*(exp(1))^6]);

[R,K] = rlocus(p4,[0:0.005:400]);
rlocus(p5);

rSize = size(R);
compR = [];

for i = 1:1:rSize(1,1)
    compR = [ compR ; real(R(i,:))];
    compR = [ compR ; imag(R(i,:))];
end
%compR = (1/(10^4))* compR;

vec0 = [];
for i = 1:1:rSize(1,1)
    vec0 = [ vec0 ; strcat("realPart",string(i)) ; strcat("imaginaryPart",string(i)) ];
end

compR = [ vec0 compR];
writematrix(compR',['/Users/mr/workingArea-halden22ndNovember2021/Papers/2018submitted/oscillationsUnderRelayFeedback/transactionsPaper_second_order/figuresAndData/rLocusThirdOrderRelDeg2noHopf.csv'])

[R,K] = rlocus(p5);

rSize = size(R);
compR = [];

for i = 1:1:rSize(1,1)
    compR = [ compR ; real(R(i,:))];
    compR = [ compR ; imag(R(i,:))];
end
%compR = (1/(10^4))* compR;

vec0 = [];
for i = 1:1:rSize(1,1)
    vec0 = [ vec0 ; strcat("realPart",string(i)) ; strcat("imaginaryPart",string(i)) ];
end

compR = [ vec0 compR];
writematrix(compR',['/Users/mr/workingArea-halden22ndNovember2021/Papers/2018submitted/oscillationsUnderRelayFeedback/transactionsPaper_second_order/figuresAndData/rLocusFifthOrderRelDeg2yesHopf.csv'])

[R,K] = rlocus(p6);

rSize = size(R);
compR = [];

for i = 1:1:rSize(1,1)
    compR = [ compR ; real(R(i,:))];
    compR = [ compR ; imag(R(i,:))];
end
%compR = (1/(10^4))* compR;

vec0 = [];
for i = 1:1:rSize(1,1)
    vec0 = [ vec0 ; strcat("realPart",string(i)) ; strcat("imaginaryPart",string(i)) ];
end

compR = [ vec0 compR];
writematrix(compR',['/Users/mr/workingArea-halden22ndNovember2021/Papers/2018submitted/oscillationsUnderRelayFeedback/transactionsPaper_second_order/figuresAndData/rLocusFifthOrderRelDeg3yesHopf.csv'])

==> figuresAndData/integralCurvesMakie.jl <==
using CairoMakie

fig = Figure()
ax = Axis(fig[1,1])

X = range(-2, stop=2, length=50)
Y = range(-2, stop=2, length=50)
f(x, y) = -x^3 + 3y - y^3

contour!(X, Y, f, color = :blue, linewidth=2)

dydx(x,y) = Point2f(1, x^2/(1 - y^2))

streamplot!(dydx, -2.0..2.0, -2.0..2.0, colormap=:blues)

fig
save("/Users/mr/workingArea-halden22ndNovember2021/Papers/2018submitted/oscillationsUnderRelayFeedback/transactionsPaper_second_order/figuresAndDat/integralCurves.pdf",fig)


==> figuresAndData/pade_root_locus.m <==

close all
s = tf('s')
pDelay = exp(-s);
p0 = exp(-s) * 2.0 / (1 + s)
%nyquist(p0)
%rlocus(p0)

[num,den] = pade(1,2);
p1 = tf(num,den);
p3 = p1 / (1 + s);
rlocus(p3)
title('Root locus with Pade approximation - 2nd order')

figure
[num,den] = pade(1,1);
p1 = tf(num,den);
p3 = p1 / (1 + s);
rlocus(p3)
title('Root locus with Pade approximation - 1st order')

figure
[num,den] = pade(1,4);
p1 = tf(num,den);
p3 = p1 / (1 + s);
rlocus(p3)
title('Root locus with Pade approximation - 8th order')


figure
%s = tf('s');
pCont2 = 1 / (1 + s/(1 - s/(2)));
pCont4 = 1 / (1 + s/(1 - s/(2 + s/(3 - s/(4 )))));
pCont6 = 1 / (1 + s/(1 - s/(2 + s/(3 - s/(4 + s/(5 - s/(6)))))));
pCont12 = 1 / (1 + s/(1 - s/(2 + s/(3 - s/(4 + s/(5 - s/(6 + s/(7 - s/(8 + s/(9 - s/(10 + s/(11 - s/(12 + s/13)))))))))))));
pCont8 = 1 / (1 + s/(1 - s/(2 + s/(3 - s/(4 + s/(5 - s/(6 + s/(7 - s/(8)))))))));
%[num,den] = pade(1,1);
pCont = pCont8;
p1 = tf(num,den);
p3 = 1 / (1 + s);
rlocus(p3* pCont);
title('Root locus with Continued fraction approximation')

figure;
rlocus(p1);
title('---Root locus OF the Pade approximation')

figure;
rlocus(pCont);
title('---Root locus OF the Continued fraction approximation')

figure;
[stCont,tCont] = step(pCont);
hold on
[stPade,tPade] = step(p1);
[stKLT,tKLT] = step(pDelay);
plot(tKLT,stKLT,'LineWidth',3);
plot(tPade,stPade,'LineWidth',3);
plot(tCont,stCont,'LineWidth',3);
[stCont,tCont] = step(pCont2);
plot(tCont,stCont,'LineWidth',3,'Marker','o');
[stCont,tCont] = step(pCont4);
plot(tCont,stCont,'LineWidth',3,'LineStyle','--');
[stCont,tCont] = step(pCont6);
plot(tCont,stCont,'LineWidth',3,'LineStyle','-.');
[stCont,tCont] = step(pCont12);
plot(tCont,stCont,'LineWidth',3,'LineStyle',':');
legend('pure delay','Pade approx','Continued fraction 8','Continued fraction 2','Continued fraction 4','Continued fraction 6','Continued fraction 12');
hold off;

figure;
bode(pDelay);
hold on;
%bode(pCont2);
%bode(pCont4);
bode(pCont6);
%bode(pCont8);
%bode(pCont12);
bode(p1);
%legend('Pure delay','depth 2','depth 4','depth 6','depth 8');
%legend('Pure delay','depth 2','depth 4','depth 4','depth 6','depth 8','depth 12','Pade');

hold off;

==> figuresAndData/rootLocusWithTimeDelay.m <==
clear all
close all;

L = 1;
T = 1;

Kplant = 1;

numPlant = [Kplant];
denPlant =[ T 1];   % leading coefficient to constant term
state_dim = length(denPlant) - 1;

% K = Kfeedback 
% for root = -60, what is the K ?
%      assuming that all plant zeros are far away from -60.
oneRoot = -6*10^(1);
KforMinus60 = -1 * polyval(denPlant,oneRoot) * exp( L * oneRoot) / polyval(numPlant,oneRoot);

%doubleRoot = 

xVec = [];
yVec = [];

maxS = -0.1;
minS = 1.5*oneRoot;
%minS = -5;

sCheb = chebfun(@(s) s,[minS maxS]); 

nGains = 10;
maxGain = 0.9;
gains = linspace(KforMinus60,maxGain,nGains);
for count = 1:1:nGains
    K = gains(count);
    fCheb =  polyval(denPlant,sCheb) * exp( L * sCheb) + K * polyval(numPlant,sCheb);
    rootsDen = roots(fCheb,'complex');
    xVec = [ xVec ; transpose(real(rootsDen(1,1))) ];
    yVec = [ yVec ; transpose(imag(rootsDen(1,1))) ];
end

plot( xVec(:,1) , yVec(:,1), 'LineWidth',3);


